Self-calibrating Deep Photometric Stereo Networks

This paper proposes an uncalibrated photometric stereo method for non-Lambertian scenes based on deep learning. Unlike previous approaches that heavily rely on assumptions of specific reflectances and light source distributions, our method is able to determine both shape and light directions of a scene with unknown arbitrary reflectances observed under unknown varying light directions. To achieve this goal, we propose a two-stage deep learning architecture, called SDPS-Net, which can effectively take advantage of intermediate supervision, resulting in reduced learning difficulty compared to a single-stage model. Experiments on both synthetic and real datasets show that our proposed approach significantly outperforms previous uncalibrated photometric stereo methods.

==> convert_arxiv.sh <==
file=cvpr2019_arxiv
dir="../$file"
echo $dir
mkdir $dir
cp -r * $dir
cd $dir
make clean
rm -r *.pdf supplementary.* rebuttal/ *.bib egpaper_final.tex
find . -name '*.pptx' -exec rm {} \;
for dir in "End_to_end" "PS-FCN_ECCV" "UPS-FCN_ECCV" "compare" "small"; do
    echo $dir
    find . -type d -name $dir  -exec rm -r {} \;
done

for obj in "ball" "cat" "pot" "bear" "pot"  "buddha" "goblet" "cow"; do
    find images/Results/DiLiGenT -type f -name "*${obj}*" -exec rm {} \;
done
for obj in "helmet_front_left" "knight_fighting" "knight_standing"; do
    find images/Results/LightStage -type f -name "*${obj}*" -exec rm {} \;
done
cd ..
tar -cvf ${file}.tar $file

